Automatic transformation of irreducible representations for efficient contraction of tensors with cyclic group symmetry

Tensor contractions are ubiquitous in computational chemistry and physics, where tensors generally represent states or operators and contractions express the algebra of these quantities. In this context, the states and operators often preserve physical conservation laws, which are manifested as group symmetries in the tensors. These group symmetries imply that each tensor has block sparsity and can be stored in a reduced form. For nontrivial contractions, the memory footprint and cost are lowered, respectively, by a linear and a quadratic factor in the number of symmetry sectors. State-of-the-art tensor contraction software libraries exploit this opportunity by iterating over blocks or using general block-sparse tensor representations. Both approaches entail overhead in performance and code complexity. With intuition aided by tensor diagrams, we present a technique, irreducible representation alignment, which enables efficient handling of Abelian group symmetries via only dense tensors, by using contraction-specific reduced forms. This technique yields a general algorithm for arbitrary group symmetric contractions, which we implement in Python and apply to a variety of representative contractions from quantum chemistry and tensor network methods. As a consequence of relying on only dense tensor contractions, we can easily make use of efficient batched matrix multiplication via Intel's MKL and distributed tensor contraction via the Cyclops library, achieving good efficiency and parallel scalability on up to 4096 Knights Landing cores of a supercomputer.

==> benchmark/ctf/run_ctf.py <==
import numpy as np
from symtensor.backend.ctf_funclib import rank, size
import ctf
import time

def test_sym_ctf(nmo,sym):
    from symtensor.sym_ctf import tensor, einsum
    nk = len(sym[1][0])
    warray = ctf.random.random([nk,nk,nk,nmo,nmo,nmo,nmo])
    w = tensor(warray, sym)
    t0 = time.time()
    out = einsum('ijab,abcd->ijcd',w,w)
    t1 = time.time()
    return t1-t0

def test_ctf_sparse(nmo,sym):
    from symtensor.sym_ctf import random
    w = random([nmo,]*4, sym=sym)
    w = w.make_sparse()
    t0 = time.time()
    out = ctf.einsum('IJABijab,ABCDabcd->IJCDijcd',w,w)
    t1 = time.time()
    return t1-t0

def get_reciprocal_vectors(lattice):
    b = np.linalg.inv(lattice.T)
    return 2*np.pi * b

def make_kpts(lattice, nmp):
    ks_each_axis = []
    for n in nmp:
        ks = np.arange(n, dtype=float) / n
        ks_each_axis.append(ks)
    arrays = [np.asarray(x) for x in ks_each_axis]
    nd = len(arrays)
    dims = [nd] + [len(x) for x in arrays]
    out = np.ndarray(dims)
    shape = [-1] + [1] * nd
    for i, arr in enumerate(arrays):
        out[i] = arr.reshape(shape[:nd-i])
    scaled_kpts = out.reshape(nd,-1).T
    gvec = get_reciprocal_vectors(lattice)
    kpts = np.dot(scaled_kpts, gvec)
    return kpts

lattice = np.eye(3) * 5
gvec = get_reciprocal_vectors(lattice)

# fix number of bond dimension to be 6 and change the size of symmetry sector
nmo = 8
t_nk = []
for nmp in [1,2,3,4,5]:
    kpts = make_kpts(lattice, [nmp,nmp,1])
    nk = len(kpts)
    sym = ['++--', [kpts,]*4, None, gvec]
    te = ctf.timer_epoch("iteration")
    te.begin()
    t_sym_ctf = test_sym_ctf(nmo,sym)
    te.end()
    t_nk.append([nk, t_sym_ctf])
    if rank==0:
        print("nkpts=%i, ctf_sym=%.6f"%(nk, t_sym_ctf))

# fix number of symmetry sectors to be 9 and change the size of bond dimension
nmp=3
kpts = make_kpts(lattice, [nmp,nmp,1])
nk = len(kpts)
sym = ['++--', [kpts,]*4, None, gvec]
t_nmo = []
for nmo in range(10,20,4):
    te = ctf.timer_epoch("iteration")
    te.begin()
    t_sym_ctf = test_sym_ctf(nmo,sym)
    t_nmo.append([nmo, t_sym_ctf])
    te.end()
    if rank==0:
        print("nmo=%i, ctf_sym=%.6f"%(nmo,t_sym_ctf))


==> benchmark/numpy/run_np.py <==
import mkl
import sys
# Setting the number of threads, default being 1
if len(sys.argv)>1:
    nthreads=int(sys.argv[1])
else:
    nthreads=1
mkl.set_num_threads(nthreads)

import numpy as np
import time
import itertools

def get_kconserv(lattice, kpts):
    nkpts = kpts.shape[0]
    a = lattice / (2*np.pi)
    kconserv = np.zeros((nkpts,nkpts,nkpts), dtype=int)
    kvKLM = kpts[:,None,None,:] - kpts[:,None,:] + kpts
    for N, kvN in enumerate(kpts):
        kvKLMN = np.einsum('wx,klmx->wklm', a, kvKLM - kvN, optimize=True)
        kvKLMN_int = np.rint(kvKLMN)
        mask = np.einsum('wklm->klm', abs(kvKLMN - kvKLMN_int)) < 1e-9
        kconserv[mask] = N
    return kconserv

def test_numpy_block(nmo,kconserv):
    nk = len(kconserv)
    w = np.random.random([nk,nk,nk,nmo,nmo,nmo,nmo])
    out = np.zeros(w.shape, dtype=w.dtype)
    t0 = time.time()
    for ki,kj,ka in itertools.product(range(nk),repeat=3):
        kb = kconserv[ki,ka,kj]
        out[ki,kj] += np.einsum('ijab,Xabcd->Xijcd',w[ki,kj,ka], w[ka,kb],optimize=True)
    t1 = time.time()
    return t1 - t0

def test_sym_numpy(nmo,sym):
    from symtensor.sym import random,einsum
    w = random([nmo,]*4, sym=sym)
    t0 = time.time()
    out = einsum('ijab,abcd->ijcd',w,w)
    t1 = time.time()
    return t1-t0

def test_numpy_sparse(nmo,sym):
    from symtensor.sym import random
    w = random([nmo,]*4, sym=sym)
    w = w.make_sparse()
    t0 = time.time()
    out = np.einsum('IJABijab,ABCDabcd->IJCDijcd',w,w, optimize=True)
    t1 = time.time()
    return t1-t0

def get_reciprocal_vectors(lattice):
    b = np.linalg.inv(lattice.T)
    return 2*np.pi * b

def make_kpts(lattice, nmp):
    ks_each_axis = []
    for n in nmp:
        ks = np.arange(n, dtype=float) / n
        ks_each_axis.append(ks)
    arrays = [np.asarray(x) for x in ks_each_axis]
    nd = len(arrays)
    dims = [nd] + [len(x) for x in arrays]
    out = np.ndarray(dims)
    shape = [-1] + [1] * nd
    for i, arr in enumerate(arrays):
        out[i] = arr.reshape(shape[:nd-i])
    scaled_kpts = out.reshape(nd,-1).T
    gvec = get_reciprocal_vectors(lattice)
    kpts = np.dot(scaled_kpts, gvec)
    return kpts

lattice = np.eye(3) * 5
gvec = get_reciprocal_vectors(lattice)

# fix number of bond dimension to be 6 and change the size of symmetry sector
nmo = 8
t_nk = []
fn = 'pauling/nmo_%i_mkl%i.npy'%(nmo,nthreads)
for nmp in [1,2,3,4,5]:
    kpts = make_kpts(lattice, [nmp,nmp,1])
    kconserv = get_kconserv(lattice, kpts)
    nk = len(kpts)
    sym = ['++--', [kpts,]*4, None, gvec]
    t_numpy_bk = test_numpy_block(nmo, kconserv)
    t_sym_numpy = test_sym_numpy(nmo,sym)
    t_numpy_sp = test_numpy_sparse(nmo,sym)
    t_nk.append([nk,t_numpy_bk, t_sym_numpy, t_numpy_sp])
    print("nmo=%i, nkpts=%i, numpy_block=%.6f, numpy_sym=%.6f, numpy_sp=%.6f"%(nmo, nk, t_numpy_bk, t_sym_numpy, t_numpy_sp))
np.save(fn, t_nk)

# fix number of symmetry sectors to be 9 and change the size of bond dimension
nmp=3
kpts = make_kpts(lattice, [nmp,nmp,1])
kconserv = get_kconserv(lattice, kpts)
nk = len(kpts)
sym = ['++--', [kpts,]*4, None, gvec]
t_nmo = []
fn = 'pauling/nk_%i_mkl%i.npy'%(nk,nthreads)
for nmo in [4,6,8,10,12,14,16,18,20]:
    t_numpy_bk = test_numpy_block(nmo, kconserv)
    t_sym_numpy = test_sym_numpy(nmo,sym)
    t_numpy_sp = test_numpy_sparse(nmo,sym)
    t_nmo.append([nmo,t_numpy_bk, t_sym_numpy,t_numpy_sp])
    print("nkpts=%i, nmo=%i, numpy_block=%.6f, numpy_sym=%.6f, numpy_sp=%.6f"%(nk, nmo,t_numpy_bk, t_sym_numpy, t_numpy_sp))
np.save(fn, t_nmo)


==> benchmark/stv/match_flop_loops.py <==
import numpy as np
import itertools
import time

def compute_cost(s, t, v, G, N):
    maxdim = max(s+t, s+v, t+v) -1
    mem = G**maxdim * N**(maxdim+1) * .8e-8
    scaler = s+t+v-2
    noperations = 1e-9*2.*G**scaler*N**(s+t+v)
    return mem, noperations

def estimate(nops, mem, s, t, v, G):
    N = estimate_from_flops(nops, s, t, v, G)
    mem_, nops_ = compute_cost(s,t,v,G,N)
    return N, mem_, nops_

def estimate_from_flops(nops, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    scaler = s + t + v - 2
    N = (nops * 1e9/2./(G**scaler))**(1./(s+t+v))
    return int(N)

def estimate_from_mem(mem, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    N = (mem*1.25e8/(G**maxdim))**(1./(maxdim+1))
    return int(N)

nops = 80 # maximal GFlop count
G = 4
mem = 2 # maximal tensor size, no effect here

s = t = v = 2 #'ijab,cdab->ijcd'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros_like(A)
t0 = time.time()
for ki,kj,ka,kc in itertools.product(range(G), repeat=4):
    kb = np.mod(ki+kj-ka, G)
    kd = np.mod(ki+kj-kc, G)
    out[ki,kj,kc] += np.einsum('ijab,cdab->ijcd', A[ki,kj,ka], B[kc,kd,ka], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 3 #'ijkabc,defabc->ijkdef'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
B = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
out = np.zeros_like(A)
t0 = time.time()
for ki,kj,kk,ka,kb,kd,ke in itertools.product(range(G), repeat=7):
    kc = np.mod(ki+kj+kk-ka-kb, G)
    kf = np.mod(ki+kj+kk-kd-ke, G)
    out[ki,kj,kk,kd,ke] += np.einsum('ijkabc,defabc->ijkdef', A[ki,kj,kk,ka,kb], B[kd,ke,kf,ka,kb], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 1 #'ia,ab->ib'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,N,N])
out = np.zeros_like(A)
t0 = time.time()
for ki in range(G):
    out[ki] += np.einsum('ia,ab->ib', A[ki], A[ki], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


s, t, v = (1,1,3) #'kdac,ikcd->ia'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros([G,N,N])
t0 = time.time()
for kk,kd,ka in itertools.product(range(G), repeat=3):
    kc = np.mod(kk+kd-ka,G)
    out[ka] += np.einsum('kdac,ikcd->ia', A[kk,kd,ka], A[ki,kk,kc], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,1) #'ab,ijb->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,N,N,N])
out = np.zeros_like(B)
t0 = time.time()
for ki,kj in itertools.product(range(G), repeat=2):
    ka = np.mod(ki+kj, G)
    out[ki,kj] = np.einsum('ab,ijb->ija', A[ka], B[ki,kj], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,2) #'kla,klij->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros_like(A)
t0 = time.time()
for kk,kl,ki in itertools.product(range(G), repeat=3):
    ka = np.mod(kk+kl, G)
    kj = np.mod(kk+kl-ki, G)
    out[ki,kj] = np.einsum('kla,klij->ija', A[kk,kl], B[kk,kl,ki], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,3,1) #'ac,ijcb->ijab'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros_like(B)
t0 = time.time()
for ki,kj,ka in itertools.product(range(G), repeat=3):
    out[ki,kj,ka] += np.einsum('ac,ijcb->ijab', A[ka], B[ki,kj,ka], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


==> benchmark/stv/match_flop_symtensor.py <==
import numpy as np
import itertools
import time
from symtensor.sym_blas import tensor, einsum

def compute_cost(s, t, v, G, N):
    maxdim = max(s+t, s+v, t+v) -1
    mem = G**maxdim * N**(maxdim+1) * .8e-8
    scaler = s+t+v-2
    noperations = 1e-9*2.*G**scaler*N**(s+t+v)
    return mem, noperations

def estimate(nops, mem, s, t, v, G):
    N = estimate_from_flops(nops, s, t, v, G)
    mem_, nops_ = compute_cost(s,t,v,G,N)
    return N, mem_, nops_

def estimate_from_flops(nops, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    scaler = s + t + v - 2
    N = (nops * 1e9/2./(G**scaler))**(1./(s+t+v))
    return int(N)

def estimate_from_mem(mem, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    N = (mem*1.25e8/(G**maxdim))**(1./(maxdim+1))
    return int(N)

nops = 80 # maximal GFlop count
G = 4
mem = 2 # maximal tensor size, no effect here

s = t = v = 2 #'ijab,cdab->ijcd'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym, verbose=2)
B = tensor(B, sym, verbose=2)
A.symlib.update(sym)
t0 = time.time()
out = einsum('ijab,cdab->ijcd', A, B)
t1 = time.time()

print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 3 #'ijkabc,defabc->ijkdef'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
B = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
sym = ["+++---", [range(G)]*6, None, G]
A = tensor(A, sym, verbose=2)
B = tensor(B, sym, verbose=2)
A.symlib.update(sym)
t0 = time.time()
out = einsum('ijkabc,defabc->ijkdef', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 1 #'ia,ab->ib'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,N,N])
sym = ["+-", [range(G)]*2, None, G]
A = tensor(A, sym, verbose=2)
B = tensor(B, sym, verbose=2)
A.symlib.update(sym)
t0 = time.time()
out = einsum('ia,ab->ib', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


s, t, v = (1,1,3) #'kdac,ikcd->ia'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym, verbose=2)
B = tensor(B, sym, verbose=2)
A.symlib.update(sym)
t0 = time.time()
out = einsum('kdac,ickd->ia', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,1) #'ab,ijb->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,N,N,N])
sym = ["+-", [range(G)]*2, None, G]
A = tensor(A, sym, verbose=2)
A.symlib.update(sym)
sym = ["++-", [range(G)]*3, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('ab,ijb->ija', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,2) #'kla,klij->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["++-", [range(G)]*3, None, G]
A = tensor(A, sym, verbose=2)
A.symlib.update(sym)
sym = ["++--", [range(G)]*4, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('kla,klij->ija', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,3,1) #'ac,ijcb->ijab'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["+-", [range(G)]*2, None, G]
A = tensor(A, sym, verbose=2)
A.symlib.update(sym)
sym = ["++--", [range(G)]*4, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('ac,ijcb->ijab', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


==> benchmark/stv/match_mem_loops.py <==
import numpy as np
import itertools
import time

def compute_cost(s, t, v, G, N):
    maxdim = max(s+t, s+v, t+v) -1
    mem = G**maxdim * N**(maxdim+1) * .8e-8
    scaler = s+t+v-2
    noperations = 1e-9*2.*G**scaler*N**(s+t+v)
    return mem, noperations

def estimate(nops, mem, s, t, v, G):
    N = estimate_from_mem(mem, s, t, v, G)
    mem_, nops_ = compute_cost(s,t,v,G,N)
    return N, mem_, nops_

def estimate_from_flops(nops, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    scaler = s + t + v - 2
    N = (nops * 1e9/2./(G**scaler))**(1./(s+t+v))
    return int(N)

def estimate_from_mem(mem, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    N = (mem*1.25e8/(G**maxdim))**(1./(maxdim+1))
    return int(N)

nops = 160 # GFlop count, no effect here
G = 4
mem = 3 # mamimal tensor size, GB

s = t = v = 2 #'ijab,cdab->ijcd'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros_like(A)
t0 = time.time()
for ki,kj,ka,kc in itertools.product(range(G), repeat=4):
    kb = np.mod(ki+kj-ka, G)
    kd = np.mod(ki+kj-kc, G)
    out[ki,kj,kc] += np.einsum('ijab,cdab->ijcd', A[ki,kj,ka], B[kc,kd,ka], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 3 #'ijkabc,defabc->ijkdef'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
B = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
out = np.zeros_like(A)
t0 = time.time()
for ki,kj,kk,ka,kb,kd,ke in itertools.product(range(G), repeat=7):
    kc = np.mod(ki+kj+kk-ka-kb, G)
    kf = np.mod(ki+kj+kk-kd-ke, G)
    out[ki,kj,kk,kd,ke] += np.einsum('ijkabc,defabc->ijkdef', A[ki,kj,kk,ka,kb], B[kd,ke,kf,ka,kb], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 1 #'ia,ab->ib'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,N,N])
out = np.zeros_like(A)
t0 = time.time()
for ki in range(G):
    out[ki] += np.einsum('ia,ab->ib', A[ki], B[ki], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


s, t, v = (1,1,3) #'kdac,ikcd->ia'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros([G,N,N])
t0 = time.time()
for kk,kd,ka in itertools.product(range(G), repeat=3):
    kc = np.mod(kk+kd-ka,G)
    out[ka] += np.einsum('kdac,ikcd->ia', A[kk,kd,ka], B[ki,kk,kc], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,1) #'ab,ijb->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,N,N,N])
out = np.zeros_like(B)
t0 = time.time()
for ki,kj in itertools.product(range(G), repeat=2):
    ka = np.mod(ki+kj, G)
    out[ki,kj] = np.einsum('ab,ijb->ija', A[ka], B[ki,kj], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,2) #'kla,klij->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros_like(A)
t0 = time.time()
for kk,kl,ki in itertools.product(range(G), repeat=3):
    ka = np.mod(kk+kl, G)
    kj = np.mod(kk+kl-ki, G)
    out[ki,kj] = np.einsum('kla,klij->ija', A[kk,kl], B[kk,kl,ki], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,3,1) #'ac,ijcb->ijab'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = np.zeros_like(B)
t0 = time.time()
for ki,kj,ka in itertools.product(range(G), repeat=3):
    out[ki,kj,ka] += np.einsum('ac,ijcb->ijab', A[ka], B[ki,kj,ka], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (2,0,2)  #'kcai,kc->ia'
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**2)**(1./4))
N = min(N1, N2)
nops_ = G**2*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,N,N])
out = np.zeros_like(B)
t0 = time.time()
for kk,ki in itertools.product(range(G), repeat=2):
    out[ki] += np.einsum('kcai,kc->ia', A[kk,kk,ki], B[kk], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (0,0,4)
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**3)**(1./4))
N = min(N1, N2)
nops_ = G**3*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
out = 0.
t0 = time.time()
for ki,kj,kk in itertools.product(range(G), repeat=3):
    out += np.einsum('ijab,ijab->', A[ki,kj,kk], B[ki,kj,kk], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (0,0,2)
N1 = int((mem*1.25e8/(G))**(1./2))
N2 = int((nops*1e9/2./G)**(1./2))
N = min(N1, N2)
nops_ = G*N**2*1e-9*2.
mem_ = G*N**2*.8e-8
A = np.random.random([G,N,N])
B = np.random.random([G,N,N])
out = 0.
t0 = time.time()
for ki in range(G):
    out += np.einsum('ia,ia->', A[ki], B[ki], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,0,3)
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**2)**(1./4))
N = min(N1, N2)
nops_ = G**2*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,N,N,N])
out = np.zeros([N])
t0 = time.time()
for kk,kl in itertools.product(range(G), repeat=2):
    kd = np.mod(kk+kl,G)
    out += np.einsum('lkda,kld->a', A[kl,kk,kd], B[kk,kl], optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


s, t, v = (3,0,1) #'ijcb,c->ijb'
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**2)**(1./4))
N = min(N1, N2)
nops_ = G**2*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([N])
out = np.zeros([G,G,N,N,N])
t0 = time.time()
for ki,kj in itertools.product(range(G), repeat=2):
    kd = np.mod(ki+kj,G)
    out[ki,kj] += np.einsum('ijcb,c->ijb', A[ki,kj,0], B, optimize=True)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


==> benchmark/stv/match_mem_symtensor.py <==
import numpy as np
import itertools
import time
from symtensor.sym_blas import tensor, einsum

def compute_cost(s, t, v, G, N):
    maxdim = max(s+t, s+v, t+v) -1
    mem = G**maxdim * N**(maxdim+1) * .8e-8
    scaler = s+t+v-2
    noperations = 1e-9*2.*G**scaler*N**(s+t+v)
    return mem, noperations

def estimate(nops, mem, s, t, v, G):
    N = estimate_from_mem(mem, s, t, v, G)
    mem_, nops_ = compute_cost(s,t,v,G,N)
    return N, mem_, nops_

def estimate_from_flops(nops, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    scaler = s + t + v - 2
    N = (nops * 1e9/2./(G**scaler))**(1./(s+t+v))
    return int(N)

def estimate_from_mem(mem, s, t, v, G):
    maxdim = max(s+t, s+v, t+v) -1
    N = (mem*1.25e8/(G**maxdim))**(1./(maxdim+1))
    return int(N)

nops = 160 # GFlop count, no effect here
G = 4
mem = 3 # mamimal tensor size, GB

s = t = v = 2 #'ijab,cdab->ijcd'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym)
B = tensor(B, sym)
A.symlib.update(sym)
t0 = time.time()
out = einsum('ijab,cdab->ijcd', A, B)
t1 = time.time()

print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 3 #'ijkabc,defabc->ijkdef'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
B = np.random.random([G,G,G,G,G,N,N,N,N,N,N])
sym = ["+++---", [range(G)]*6, None, G]
A = tensor(A, sym)
B = tensor(B, sym)
A.symlib.update(sym)
t0 = time.time()
out = einsum('ijkabc,defabc->ijkdef', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s = t = v = 1 #'ia,ab->ib'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,N,N])
sym = ["+-", [range(G)]*2, None, G]
A = tensor(A, sym)
B = tensor(B, sym)
A.symlib.update(sym)
t0 = time.time()
out = einsum('ia,ab->ib', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


s, t, v = (1,1,3) #'kdac,ikcd->ia'
N, mem_, nops_ = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym)
B = tensor(B, sym)
A.symlib.update(sym)
t0 = time.time()
out = einsum('kdac,ickd->ia', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,1) #'ab,ijb->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,N,N,N])
sym = ["+-", [range(G)]*2, None, G]
A = tensor(A, sym)
A.symlib.update(sym)
sym = ["++-", [range(G)]*3, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('ab,ijb->ija', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,2,2) #'kla,klij->ija'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,G,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["++-", [range(G)]*3, None, G]
A = tensor(A, sym)
A.symlib.update(sym)
sym = ["++--", [range(G)]*4, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('kla,klij->ija', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,3,1) #'ac,ijcb->ijab'
N, mem_, nops = estimate(nops, mem, s, t, v, G)
A = np.random.random([G,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["+-", [range(G)]*2, None, G]
A = tensor(A, sym)
A.symlib.update(sym)
sym = ["++--", [range(G)]*4, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('ac,ijcb->ijab', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (2,0,2)  #'kcai,kc->ia'
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**2)**(1./4))
N = min(N1, N2)
nops_ = G**2*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,N,N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym)
A.symlib.update(sym)
sym = ["+-", [range(G)]*2, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('kaci,kc->ia', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (0,0,4)
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**3)**(1./4))
N = min(N1, N2)
nops_ = G**3*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,G,N,N,N,N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym)
B = tensor(B, sym)
A.symlib.update(sym)
out = 0.
t0 = time.time()
out = einsum('ijab,ijab->', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (0,0,2)
N1 = int((mem*1.25e8/(G))**(1./2))
N2 = int((nops*1e9/2./G)**(1./2))
N = min(N1, N2)
nops_ = G*N**2*1e-9*2.
mem_ = G*N**2*.8e-8
A = np.random.random([G,N,N])
B = np.random.random([G,N,N])
sym = ["+-", [range(G)]*2, None, G]
A = tensor(A, sym)
B = tensor(B, sym)
A.symlib.update(sym)
t0 = time.time()
out = einsum('ia,ia->', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))

s, t, v = (1,0,3)
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**2)**(1./4))
N = min(N1, N2)
nops_ = G**2*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([G,G,N,N,N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym)
A.symlib.update(sym)
sym = ["++-", [range(G)]*3, None, G]
B = tensor(B, sym)
B.symlib.update(sym)
t0 = time.time()
out = einsum('lkda,kld->a', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


s, t, v = (3,0,1) #'ijcb,c->ijb'
N1 = int((mem*1.25e8/(G**3))**(1./4))
N2 = int((nops*1e9/2./G**2)**(1./4))
N = min(N1, N2)
nops_ = G**2*N**4*1e-9*2.
mem_ = G**3*N**4*.8e-8
A = np.random.random([G,G,G,N,N,N,N])
B = np.random.random([N])
sym = ["++--", [range(G)]*4, None, G]
A = tensor(A, sym)
A.symlib.update(sym)
sym = ["+", [range(G)], None, G]
B = tensor(B, sym)
B.symlib.update(sym)

t0 = time.time()
out = einsum('ijcb,c->ijb', A, B)
t1 = time.time()
print("(%i,%i,%i),G=%i,N=%i,time=%.2f,mem=%.2f GB, nops=%.2f GFlop, %.1f GFlops"%(s, t, v, G, N, t1-t0, mem_, nops_, nops_/(t1-t0)))


==> benchmark/tns/mps_norm_contraction.py <==
#!/usr/bin/env python
import numpy
from symtensor import symlib
from symtensor.sym import random, einsum, core_einsum, zeros
from symtensor.settings import load_lib
import time

def gen_rand_mps(N,D,d,Zn,dZn):
    """
    Returns a random MPS object
    """
    mps = []
    for i in range(N):
        if i == 0:
            sym = ['++-',[range(1),range(dZn),range(Zn)],None,Zn]
            mps.append(random((1,int(d/dZn),int(D/Zn)),sym))
        elif i == N-1:
            sym = ['++-',[range(Zn),range(dZn),range(1)],None,Zn]
            mps.append(random((int(D/Zn),int(d/dZn),1),sym))
        else:
            sym = ['++-',[range(Zn),range(dZn),range(Zn)],None,Zn]
            mps.append(random((int(D/Zn),int(d/dZn),int(D/Zn)),sym))
    # Put into an MPS Object
    mps = MPS(mps)
    return mps

def mpsmps_contract(site1,site2):
    """
    Manually looped contraction of two mps tensors 
    with shared physical bond
    """
    lib = load_lib(site1.backend)
    # Create the resulting tensor
    dZn = len(site1.sym[1][1])
    Zn = len(site1.sym[1][2])
    d = site1.shape[1]
    D = site1.shape[2]
    shape = [D,D]
    sym = ['+-',[range(Zn),range(Zn)],0,Zn]
    res = zeros(shape,sym=sym,backend=site1.backend)
    # Loop through to do contractions
    for i in range(dZn):
        res[i] += lib.einsum('IJ,IK->JK',site1.array[0,i,0],site2.array[0,i,0])
    return res

def envmps1_contract(env,site):
    """
    Manually looped contraction of an MPS tensor
    and a left environment tensor 
    """
    lib = load_lib(env.backend)
    # Create the resulting tensor
    dZn = len(site.sym[1][1])
    Znl = len(site.sym[1][0])
    Znr = len(site.sym[1][2])
    d = site.shape[1]
    Dl = site.shape[0]
    Dr = site.shape[2]
    shape = [Dl,d,Dr]
    sym = ['++-',[range(Znl),range(dZn),range(Znr)],0,Znl]
    res = zeros(shape,sym=sym,backend=site.backend)
    # Loop through to do contractions
    for i in range(Znl):
        j = i
        for k in range(dZn):
            l = (Zn-(j+k))%Zn
            #res[j,k] += lib.einsum('IJ,JKL->IKL',env[i],site[j,k])
            res[j,k] += lib.einsum('JI,JKL->IKL',env[i],site[j,k])
    return res

def envmps2_contract(env,site):
    """
    Manually looped contraction of an MPS/left environment
    tensor with the remaining MPS tensor
    """
    lib = load_lib(env.backend)
    # Create the resulting tensor
    dZn = len(site.sym[1][1])
    Znl= len(site.sym[1][0])
    Znr= len(site.sym[1][2])
    d = site.shape[1]
    Dl= site.shape[0]
    Dr= site.shape[0]
    shape = [Dl,Dr]
    sym = ['+-',[range(Znl),range(Znr)],0,Znl]
    res = zeros(shape,sym=sym,backend=site.backend)
    # Loop through to do contractions
    for i in range(Zn):
        for j in range(dZn):
            k = (Zn-(i+j))%Zn
            l = k
            res[l] += lib.einsum('IJK,IJL->LK',env[i,j],site[i,j])
    return res

# Define an MPS class to do contractions
class MPS:
    """
    Very simple class for a MPS
    """
    def __init__(self,tens):
        """
        Create an MPS with the tensors input as a list
        """
        self.N = len(tens)
        self.tensors = [None]*self.N
        for site in range(self.N):
            self[site] = tens[site].copy()

    def norm(self):
        """
        Contract an mps norm using symtensors
        """
        # Use self as default second tensor
        for i in range(len(self.tensors)):
            print(self.tensors[i].array.shape)
        # Loop through sites contracting the mps ladder
        t0 = time.time()
        for site in range(self.N):
            if site == 0:
                norm_env = einsum('apb,xpy->axby',self[site],self[site])
            else:
                tmp1 = einsum('axby,bpc->axypc',norm_env,self[site])
                norm_env = einsum('axypc,ypz->axcz',tmp1,self[site])
        tf = time.time()
        # Return the resulting norm
        return tf-t0,norm_env.array[0,0,0,0,0,0,0]

    def full_norm(self):
        """
        Contract the norm using full sparse MPS tensors
        """
        # get needed library
        be = load_lib(self[0].backend)
        # Convert tensors into sparse versions
        smps = [self[i].make_sparse() for i in range(self.N)]
        t0 = time.time()
        for site in range(self.N):
            if site == 0:
                norm_env = be.einsum('apbijk,xpyrjs->axbyirks',smps[site],smps[site])
            else:
                tmp1 = be.einsum('axbyirks,bpckjl->axpcyirjls',norm_env,smps[site])
                norm_env = be.einsum('axpcyirjls,ypzsjt->axczirlt',tmp1,smps[site])
        tf = time.time()
        # Return the resulting norm
        return tf-t0,norm_env[0,0,0,0,0,0,0,0]

    def loop_norm(self):
        """
        Contract the norm using symmetric tensors and manual loops over symmetry sectors
        """
        # get needed library
        be = load_lib(self[0].backend)
        t0 = time.time()
        for site in range(self.N):
            if site == 0:
                env = mpsmps_contract(self[site],self[site])
            else:
                tmp1 = envmps1_contract(env,self[site])
                env = envmps2_contract(tmp1,self[site])
        tf = time.time()
        return tf-t0,env[0,0,0]

    def __getitem__(self,i):
        if not hasattr(i,'__len__'):
            return self.tensors[i]
        else:
            return [self.tensors[i[ind]] for ind in range(len(i))]

    def __setitem__(self,site,ten):
        self.tensors[site] = ten

if __name__ == "__main__":
    from sys import argv
    N = int(argv[1])
    D = int(argv[2])
    d = int(argv[3])
    Zn = int(argv[4])
    dZn = Zn#int(argv[5])
    mps1 = gen_rand_mps(N,D,d,Zn,dZn)
    t,norm = mps1.norm()
    print('Symtensor contraction time   = {} (norm = {})'.format(t,norm))
    t,norm = mps1.full_norm()
    print('Full tensor contraction time = {} (norm = {})'.format(t,norm))
    t,norm = mps1.loop_norm()
    print('Loop tensor contraction time = {} (norm = {})'.format(t,norm))


==> benchmark/tns/peps_contraction.py <==
#!/usr/bin/env python
import numpy
from symtensor import symlib
from symtensor.sym import random, einsum, core_einsum
from symtensor.settings import load_lib
import time

def rand_bmps(D,chi,Zn,backend):
    """
    Create a boundary mps tensor
    """
    return random((chi/Zn,D/Zn,chi/Zn),['++-',[range(Zn),range(Zn),range(Zn)],0,Zn],backend=backend)

def rand_peps(d,D,chi,Zn,backend):
    """
    Create a standard PEPS tensor
    """
    return random((D/Zn,D/Zn,d/Zn,D/Zn,D/Zn),['+++--',[range(Zn),range(Zn),range(Zn),range(Zn),range(Zn)],0,Zn],backend=backend)

def contract_symtensor(bmps,peps):
    """
    Contract the bmps and peps using symtensors
    """
    t0 = time.time()
    res = einsum('mln,ldpru->mndpru',bmps,peps)
    tf = time.time()
    return tf-t0,res

def contract_full(bmps,peps):
    """
    Contract the bmps and peps using full sparse tensors
    """
    backend = load_lib(bmps.backend)
    # Convert to full tensors
    fbmps = bmps.make_sparse()
    fpeps = peps.make_sparse()
    # Do timed contraction with full tensors
    t0 = time.time()
    res = backend.einsum('mlnMLN,ldpruLDPRU->mndpruMNDPRU',fbmps,fpeps)
    tf = time.time()
    return tf-t0,res

def contract_looped(bmps,peps,d,D,chi,Zn):
    """
    Contract the bmps and peps using manual loops over symmetry sectors
    """
    backend = load_lib(bmps.backend)
    # Get set up 
    res = backend.zeros((Zn,Zn,Zn,Zn,Zn,chi/Zn,chi/Zn,D/Zn,d/Zn,D/Zn,D/Zn))
    # Do timed contraction with loops over symmetry sectors
    t0 = time.time()
    for m in range(Zn):
        for n in range(Zn):
            l1 = (m-n)%Zn
            l = (Zn-(m-n))%Zn
            for d in range(Zn):
                for p in range(Zn):
                    for r in range(Zn):
                        u = (Zn-(-l-d-p+r))%Zn
                        res[m,n,d,p,r] = backend.einsum('MLN,LDPRU->MNDPRU',bmps[m,l],peps[l,d,p,r])
    tf = time.time()
    return tf-t0,res

def run_test(d,D,chi,Zn,Ncalc,backend,debug=False):
    be = load_lib(backend)
    # Loop over all required calculations
    tsym  = [None]*Ncalc
    tfull = [None]*Ncalc
    tloop = [None]*Ncalc
    for icalc in range(Ncalc):

        # Create the tensors
        bmps = rand_bmps(D,chi,Zn,backend)
        peps = rand_peps(d,D,chi,Zn,backend)

        # Do contraction with symtensors
        tsym[icalc],ressym = contract_symtensor(bmps,peps)

        # Do contraction with full matrices
        tfull[icalc],resfull = contract_full(bmps,peps)
    
        # Do contraction via loops over symmetry sectors
        tloop[icalc],resloop = contract_looped(bmps,peps,d,D,chi,Zn)

    return sum(tsym)/Ncalc,sum(tfull)/Ncalc,sum(tloop)/Ncalc

if __name__ == "__main__":
    from sys import argv
    d = int(argv[1])
    D = int(argv[2])
    chi = int(argv[3])
    Zn = int(argv[4])
    ctf = int(argv[5])
    if ctf == 0:
        backend = 'numpy'
    else:
        backend = 'ctf'
    Ncalc = 10
    tsym,tfull,tloop = run_test(d,D,chi,Zn,Ncalc,backend)
    print('Average times are:')
    print('\tSymtensor time {}'.format(tsym))
    print('\tFull time {}'.format(tfull))
    print('\tLooped time {}'.format(tloop))
    print('With Parameters:')
    print('\tD   = {}'.format(D))
    print('\td   = {}'.format(d))
    print('\tchi = {}'.format(chi))
    print('\tZn  = {}'.format(Zn))


==> diagrams/make_plot/scaling.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams["figure.figsize"] = (14,8)
plt.rcParams["lines.linewidth"] = 3
plt.rcParams["lines.markersize"] = 12
plt.rcParams.update({'font.size': 22})

folder = 'cc_data/'
fn = "method_scaling_np_1_no_8_nv_16"
data = np.load(folder+fn+".npy")

nsym = data[0] # size of symmetry sector
t_dense = data[1]
t_loop = data[2]
t_symtensor_ctf = data[3]
t_symtensor_blas = data[4]

ax = plt.subplot(111)
ax.plot(nsym, t_dense, '-D',color = '#1b9e77', label='Dense')
ax.plot(nsym, t_loop, '--^',color = '#d95f02', label='Sparse Loop')
ax.plot(nsym, t_symtensor_ctf, '-.s',color='#7570b3', label='Symtensor-CTF')
ax.plot(nsym, t_symtensor_blas, ':*',color='#8856a7', label='Symtensor-BLAS')
ax.set_yscale("log")
ax.set_xscale("log")
ax.set_xlabel("Number of Kpoints")
ax.set_ylabel("Time (Seconds)")
ax.legend(frameon=False)
plt.xticks(nsym, [str(int(i)) for i in nsym])
ax.text(4, 20,"$N_{occ}=8, N_{vir}=16$")
plt.savefig(fn+".pdf", dpi=256)
#plt.show()


==> diagrams/make_plot/scripts/bar.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
import matplotlib as mpl

# Plot Settings ----------------------------
# Figure Size
figure_width = 5.2 # Inches
figure_height = figure_width/1.3 # Inches
# Line Properties
lw = 1.5 # Line Width
ms = 1.5 # Marker Size
mpl.rc('lines',linewidth=lw)
# Grid
mpl.rc('axes',axisbelow=True)
mpl.rc('grid',linewidth=lw/2.)
mpl.rc('grid',color='EBEBEB')
mpl.rc('grid',linestyle='-')
# Latex / Font
plt.rc('text',usetex=True)
# Label Sizes
font_size=10
mpl.rc('xtick',labelsize=font_size)
mpl.rc('ytick',labelsize=font_size)
mpl.rc('xtick', labelsize=font_size)
mpl.rc('ytick', labelsize=font_size)
mpl.rc('axes', titlesize=font_size)
mpl.rc('axes', labelsize=font_size)
mpl.rc('legend', fontsize = font_size)
# Legend Settings
mpl.rc('legend', borderpad = 0.3)
mpl.rc('legend', labelspacing = 0.1)
mpl.rc('legend', handletextpad = 0.2)
mpl.rc('legend', borderaxespad = 0.5)
mpl.rc('legend', columnspacing = 0.)
mpl.rc('legend', handlelength = 1.)
# Color Scheme
colormap = cm.viridis
# Output file parameters
ftype = 'pdf'
dpi = 100

# Create Figure --------------------------
f = plt.figure()
f.set_size_inches(figure_width,figure_height)
ax = f.add_subplot(111)

# Import Data ---------------------------
# Set up data structures
data_labels = [r'CC$_{1a}$',r'CC$_{2a}$',r'CC$_{3a}$',r'CC$_{1b}$',r'CC$_{2b}$',r'CC$_{3b}$',r'MM$_a$',r'MM$_b$',r'MPS$_a$',r'MPS$_b$',r'PEPS$_a$',r'PEPS$_b$']
numpy_1_proc = np.zeros(len(data_labels))
numpy_64_proc = np.zeros(len(data_labels))
ctf_1_proc = np.zeros(len(data_labels))
ctf_omp_64_proc = np.zeros(len(data_labels))
ctf_mpi_64_proc = np.zeros(len(data_labels))
blas_1_proc = np.zeros(len(data_labels))
blas_64_proc = np.zeros(len(data_labels))
# Load CC results
print(np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16)).shape)
numpy_1_proc[0] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][0]
numpy_1_proc[1] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[2][0]
numpy_1_proc[2] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[3][0]
numpy_1_proc[3] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][0]
numpy_1_proc[4] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[2][0]
numpy_1_proc[5] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[3][0]
numpy_64_proc[0] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][6]
numpy_64_proc[1] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[2][6]
numpy_64_proc[2] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[3][6]
numpy_64_proc[3] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][6]
numpy_64_proc[4] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[2][6]
numpy_64_proc[5] = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[3][6]
ctf_1_proc[0] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][0]
ctf_1_proc[1] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][0]
ctf_1_proc[2] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][0]
ctf_1_proc[3] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][0]
ctf_1_proc[4] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][0]
ctf_1_proc[5] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][0]
ctf_omp_64_proc[0] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][6]
ctf_omp_64_proc[1] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[2][6]
ctf_omp_64_proc[2] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[3][6]
ctf_omp_64_proc[3] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][6]
ctf_omp_64_proc[4] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[2][6]
ctf_omp_64_proc[5] = np.load('cc_data/ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[3][6]
ctf_mpi_64_proc[0] = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][6]
ctf_mpi_64_proc[1] = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[2][6]
ctf_mpi_64_proc[2] = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[3][6]
ctf_mpi_64_proc[3] = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][6]
ctf_mpi_64_proc[4] = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[2][6]
ctf_mpi_64_proc[5] = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[3][6]
blas_1_proc[0] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][0]
blas_1_proc[1] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[2][0]
blas_1_proc[2] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[3][0]
blas_1_proc[3] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][0]
blas_1_proc[4] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[2][0]
blas_1_proc[5] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[3][0]
blas_64_proc[0] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1][6]
blas_64_proc[1] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[2][6]
blas_64_proc[2] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[3][6]
blas_64_proc[3] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1][6]
blas_64_proc[4] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[2][6]
blas_64_proc[5] = np.load('cc_data/ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[3][6]


# Load TN results
tn_times = np.load('tn_data/tn_strong_scaling.npz')
print(tn_times['npomp'].shape)
numpy_1_proc[6] = tn_times['npomp'][0,0]
numpy_1_proc[7] = tn_times['npomp'][1,0]
numpy_1_proc[8] = tn_times['npomp'][2,0]
numpy_1_proc[9] = tn_times['npomp'][3,0]
numpy_1_proc[10] = tn_times['npomp'][10,0]
numpy_1_proc[11] = tn_times['npomp'][11,0]
numpy_64_proc[6] = tn_times['npomp'][0,6]
numpy_64_proc[7] = tn_times['npomp'][1,6]
numpy_64_proc[8] = tn_times['npomp'][2,6]
numpy_64_proc[9] = tn_times['npomp'][3,6]
numpy_64_proc[10] = tn_times['npomp'][10,6]
numpy_64_proc[11] = tn_times['npomp'][11,6]
ctf_1_proc[6] = tn_times['ctfmpi'][0,0]
ctf_1_proc[7] = tn_times['ctfmpi'][1,0]
ctf_1_proc[8] = tn_times['ctfmpi'][2,0]
ctf_1_proc[9] = tn_times['ctfmpi'][3,0]
ctf_1_proc[10] = tn_times['ctfmpi'][10,0]
ctf_1_proc[11] = tn_times['ctfmpi'][11,0]
ctf_omp_64_proc[6] = tn_times['ctfomp'][0,6]
ctf_omp_64_proc[7] = tn_times['ctfomp'][1,6]
ctf_omp_64_proc[8] = tn_times['ctfomp'][2,6]
ctf_omp_64_proc[9] = tn_times['ctfomp'][3,6]
ctf_omp_64_proc[10] = tn_times['ctfomp'][10,6]
ctf_omp_64_proc[11] = tn_times['ctfomp'][11,6]
ctf_mpi_64_proc[6] = tn_times['ctfmpi'][0,6]
ctf_mpi_64_proc[7] = tn_times['ctfmpi'][1,6]
ctf_mpi_64_proc[8] = tn_times['ctfmpi'][2,6]
ctf_mpi_64_proc[9] = tn_times['ctfmpi'][3,6]
ctf_mpi_64_proc[10] = tn_times['ctfmpi'][10,6]
ctf_mpi_64_proc[11] = tn_times['ctfmpi'][11,6]
blas_1_proc[6] = tn_times['blas'][0,0]
blas_1_proc[7] = tn_times['blas'][1,0]
blas_1_proc[8] = tn_times['blas'][2,0]
blas_1_proc[9] = tn_times['blas'][3,0]
blas_1_proc[10] = tn_times['blas'][10,0]
blas_1_proc[11] = tn_times['blas'][11,0]
blas_64_proc[6] = tn_times['blas'][0,6]
blas_64_proc[7] = tn_times['blas'][1,6]
blas_64_proc[8] = tn_times['blas'][2,6]
blas_64_proc[9] = tn_times['blas'][3,6]
blas_64_proc[10] = tn_times['blas'][10,5]
blas_64_proc[11] = tn_times['blas'][11,5]

# Plot Results ---------------------------
x = np.arange(len(data_labels))
if True:
    width = 0.14
    hatch = '////////'
    edgecol = 'k'
    bar1 = ax.bar(x-2.5*width,numpy_1_proc,width,label='Loop Blocks (1 Proc, NumPy)',color=colormap(0.5),edgecolor=edgecol,hatch=hatch)
    bar2 = ax.bar(x-1.5*width,blas_1_proc,width,label='Symtensor (1 Proc, BLAS)',color=colormap(0.75),edgecolor=edgecol,hatch=hatch)
    bar3 = ax.bar(x-0.5*width,ctf_1_proc,width,label='Symtensor (1 Proc, CTF)',color=colormap(1.),edgecolor=edgecol,hatch=hatch)
    bar4 = ax.bar(x+0.5*width,numpy_64_proc,width,label='Loop Blocks (64 Proc, NumPy)',color=colormap(0.5),edgecolor=edgecol)
    bar5 = ax.bar(x+1.5*width,blas_64_proc,width,label='Symtensor (64 Proc, BLAS)',color=colormap(0.75),edgecolor=edgecol)
    bar6 = ax.bar(x+2.5*width,ctf_mpi_64_proc,width,label='Symtensor (64 Proc, CTF)',color=colormap(1.),edgecolor=edgecol)
else:
    width = 0.15
    bar1 = ax.bar(x-2.*width,numpy_1_proc,width,label='Loop Blocks (1 Proc)',color=colormap(0.2))
    bar2 = ax.bar(x-1.*width,ctf_1_proc,width,label='Symtensor (1 Proc)',color=colormap(0.4))
    bar3 = ax.bar(x+0*width,numpy_64_proc,width,label='Loop Blocks (64 Proc)',color=colormap(0.6))
    bar4 = ax.bar(x+1*width,ctf_omp_64_proc,width,label='Symtensor (64 Proc, OMP)',color=colormap(0.8))
    bar5 = ax.bar(x+2*width,ctf_mpi_64_proc,width,label='Symtensor (64 Proc, MPI)',color=colormap(1.0))

# Format Plot ----------------------------
ax.set_ylabel('Time (s)')
ax.set_xticks(x)
ax.set_xticklabels(data_labels,rotation=45)
ax.set_yscale('log',basey=2)
ax.set_ylim(2**(-5),2**9)
ax.set_yticks(np.array([2**-4,2**0,2**4,2**8]))
ax.set_yticklabels([r'$1/16$',r'$1$',r'$16$',r'$256$'])
ax.yaxis.grid()
f.tight_layout()
pos = ax.get_position()
pos = [pos.x0, pos.y0+0.17, pos.width, pos.height*0.8]
ax.set_position(pos)
ax.legend(loc=(0.023,-0.4),ncol=2)

# Save Figure ----------------------------
plt.savefig('bar.'+ftype,bbox_inches='tight',dpi=dpi)
# Show Figure
plt.show()


==> diagrams/make_plot/scripts/gen_perf_flops.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
import matplotlib as mpl

# Plot Settings ----------------------------
# Figure Size
figure_width = 5.2 # Inches
figure_height = figure_width/2. # Inches
# Line Properties
lw = 1.5 # Line Width
ms = 1.5 # Marker Size
mpl.rc('lines',linewidth=lw)
# Grid
mpl.rc('axes',axisbelow=True)
mpl.rc('grid',linewidth=lw/2.)
mpl.rc('grid',color='EBEBEB')
mpl.rc('grid',linestyle='-')
# Latex / Font
plt.rc('text',usetex=True)
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
# Label Sizes
font_size=12
mpl.rc('xtick',labelsize=font_size)
mpl.rc('ytick',labelsize=font_size)
mpl.rc('xtick', labelsize=font_size)
mpl.rc('ytick', labelsize=font_size)
mpl.rc('axes', titlesize=font_size)
mpl.rc('axes', labelsize=font_size)
mpl.rc('legend', fontsize = font_size)
# Legend Settings
mpl.rc('legend', borderpad = 0.3)
mpl.rc('legend', labelspacing = 0.1)
mpl.rc('legend', handletextpad = 0.2)
mpl.rc('legend', borderaxespad = 0.5)
mpl.rc('legend', columnspacing = 0.)
mpl.rc('legend', handlelength = 1.)
# Color Scheme
colormap = cm.viridis
# Output file parameters
ftype = 'pdf'
dpi = 100

# Create Figure --------------------------
f = plt.figure()
f.set_size_inches(figure_width,figure_height)
ax = f.add_subplot(111)

# Get Data -------------------------------
data_labels = [r'$(2,2,2)$',r'$(3,3,3)$',r'$(1,1,1)$',r'$(1,1,3)$',r'$(1,2,1)$',r'$(1,2,2)$',r'$(1,3,1)$']
blas_1_proc = np.array([3.5825,2.8625,2.83,36.125,12.115,16.3625,25.105])
blas_64_proc= np.array([0.605,0.335,0.1625,5.11,0.9175,2.1525,1.2475])
numpy_1_proc= np.array([4.1475,23.1575,2.415,21.5875,3.5175,4.0925,21.17])
numpy_64_proc=np.array([2.105,17.4025,0.2525,17.4575,0.8025,0.49,15.7725])
#numpy_1_proc = np.array([4.30,23.23,2.42,21.03,3.44,3.92,21.01])
#numpy_64_proc = np.array([2.35,17.72,0.25,17.44,0.79,0.50,15.68])
#blas_1_proc = np.array([3.47,2.86,2.71,35.81,12.14,16.50,25.15])
#blas_64_proc = np.array([0.53,0.33,0.14,5.08,0.62,1.43,1.24])
# Sort (according to best performance)
order = [1,6,3,0,2,4,5]
numpy_1_proc = numpy_1_proc[order]
numpy_64_proc = numpy_64_proc[order]
blas_1_proc = blas_1_proc[order]
blas_64_proc = blas_64_proc[order]
data_labels = [data_labels[i] for i in order]

# Plot Results ---------------------------
x = np.arange(len(data_labels))
if True:
    width = 0.4
    hatch = '////////'
    edgecol = 'k'
    bar1 = ax.bar(x-0.5*width,numpy_1_proc/blas_1_proc,width,label='1 Proc',color=colormap(0.5),edgecolor=edgecol,hatch=hatch)
    bar2 = ax.bar(x+0.5*width,numpy_64_proc/blas_64_proc,width,label='64 Proc',color=colormap(0.75),edgecolor=edgecol)#,hatch=hatch)

# Format Plot ----------------------------
ax.set_ylabel(r'$t_\text{loops}/t_\text{sym}$')
ax.set_xticks(x)
ax.set_xticklabels(data_labels,rotation=45)
ax.set_yscale('log',basey=2)
ax.set_ylim(2**(-3),2**7)
ax.set_yticks(np.array([2**6,2**4,2**2,2**0,2**-2]))
ax.set_yticklabels([r'$64$',r'$16$',r'$4$',r'$1$',r'$1/4$'])
ax.legend(loc=(1.02,0.3))
ax.yaxis.grid()
f.tight_layout()

# Save Figure ----------------------------
plt.savefig('gen_perf_flops.'+ftype,bbox_inches='tight',dpi=dpi)
# Show Figure
plt.show()


==> diagrams/make_plot/scripts/strong_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
import matplotlib as mpl
from matplotlib.ticker import ScalarFormatter, NullFormatter

# Plot Settings ----------------------------
# Figure Size
figure_width = 4.2 # Inches
figure_height = figure_width*1.05 # Inches
# Line Properties
lw = 1 # Line Width
ms = 3 # Marker Size
mpl.rc('lines',linewidth=lw)
# Grid
mpl.rc('axes',axisbelow=True)
mpl.rc('grid',linewidth=lw/2.)
mpl.rc('grid',color='EBEBEB')
mpl.rc('grid',linestyle='-')
# Latex / Font
#plt.rc('text',usetex=True)
# Label Sizes
font_size=10
mpl.rc('xtick',labelsize=font_size)
mpl.rc('ytick',labelsize=font_size)
mpl.rc('xtick', labelsize=font_size)
mpl.rc('ytick', labelsize=font_size)
mpl.rc('axes', titlesize=font_size)
mpl.rc('axes', labelsize=font_size)
mpl.rc('legend', fontsize = font_size)
# Legend Settings
mpl.rc('legend', borderpad = 0.3)
mpl.rc('legend', labelspacing = 0.1)
mpl.rc('legend', handletextpad = 0.2)
mpl.rc('legend', borderaxespad = 0.5)
mpl.rc('legend', columnspacing = 0.)
mpl.rc('legend', handlelength = 1.)
# Color Scheme
colormap = cm.viridis
# Output file parameters
ftype = 'pdf'
dpi = 100

# Create Figure --------------------------
f = plt.figure()
f.set_size_inches(figure_width,figure_height)
ax1 = f.add_subplot(311)
ax2 = f.add_subplot(312)

# Import Data ---------------------------
# Set up data structures
ncore = np.array([1,2,4,8,16,32,64,128,256,512])
# cc_np
cc1_np = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%( 8,16, 32))[1]
cc2_np = np.load('cc_data/ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1]
# cc_ctf
cc1_ctf = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(8, 16, 32))[1]
cc2_ctf = np.load('cc_data/ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(16, 8, 16))[1]
# tn_np
tn_times = np.load('tn_data/tn_strong_scaling.npz')
which_contraction = 'bmps'
if which_contraction == 'mm': ind1,ind2 = 0,1
elif which_contraction == 'heff': ind1,ind2 = 2,3
elif which_contraction == 'bmps': ind1,ind2 = 10,11
tn1_np = tn_times['npomp'][ind1,:]
tn2_np = tn_times['npomp'][ind2,:]
# tn_ctf
tn1_ctf = tn_times['ctfmpi'][ind1,:]
tn2_ctf = tn_times['ctfmpi'][ind2,:]

# Plot Results ---------------------------
# Reference curve
_N = np.linspace(0.1, 1000)
ax1.plot(_N, 1./_N*32, 'r-')
ax2.plot(_N, 1./_N*32, 'r-', label='1/N')
# CC Results
ax1.plot(ncore[:len(cc1_np)],cc1_np,':o',color=colormap(0.3),label='',markersize=ms)
ax1.plot(ncore[:len(cc2_np)],cc2_np,':^',color=colormap(0.7),label='',markersize=ms)
ax1.plot(ncore[:len(cc1_ctf)],cc1_ctf,'-o',color=colormap(0.3),label='',markersize=ms)
ax1.plot(ncore[:len(cc2_ctf)],cc2_ctf,'-^',color=colormap(0.7),label='',markersize=ms)
# TN Results
ax2.plot(ncore[:len(tn1_np)],tn1_np,':o',color=colormap(0.3),label='Contraction 1 (np)',markersize=ms)
ax2.plot(ncore[:len(tn2_np)],tn2_np,':^',color=colormap(0.7),label='Contraction 2 (np)',markersize=ms)
ax2.plot(ncore[:len(tn1_ctf)],tn1_ctf,'-o',color=colormap(0.3),label='Contraction 1 (symtensor)',markersize=ms)
ax2.plot(ncore[:len(tn2_ctf)],tn2_ctf,'-^',color=colormap(0.7),label='Contraction 2 (symtensor)',markersize=ms)

# Format Plot ----------------------------
# Create legend
leg1, = ax1.plot([0.001,0.002],[1,2],'k-')
leg2, = ax1.plot([0.001,0.002],[1,2],'k:')
leg3, = ax1.plot([0.001,0.002],[1,2],marker='o',linestyle='None',color=colormap(0.3),markersize=ms)
leg4, = ax1.plot([0.001,0.002],[1,2],marker='^',linestyle='None',color=colormap(0.7),markersize=ms)
leg5, = ax1.plot([0.001,0.002],[1,2],'r-')
# Other formatting
# ax1
ax1.yaxis.grid()
ax1.xaxis.grid()
ax1.set_xscale('log',base=2)
ax1.set_yscale('log',base=2)
ax1.set_ylim(0.6,400)
ax1.set_xlim(0.5,900)
ax1.set_ylabel("Time (s)")
#ax1.set_xlabel(r'$N_{core}$')
for axis in [ax1.xaxis, ax1.yaxis]:
    axis.set_major_formatter(ScalarFormatter())
    axis.set_minor_formatter(NullFormatter())
ax1.set_xticks(ncore[1::2])
ax1.set_xticklabels(['','','','',''])
ax1.set_yticks([2**0,2**2,2**4,2**6,2**8])
ax1.set_yticklabels([r'$1$',r'$4$',r'$16$',r'$64$',r'$256$'])
# ax2
ax2.yaxis.grid()
ax2.xaxis.grid()
ax2.set_xscale('log',base=2)
ax2.set_yscale('log',base=2)
ax2.set_ylim(0.6,400)
ax2.set_xlim(0.5,900)
ax2.set_xlabel(r'$N_{core}$')
ax2.set_ylabel("Time (s)")
for axis in [ax2.xaxis, ax2.yaxis]:
    axis.set_major_formatter(ScalarFormatter())
    axis.set_minor_formatter(NullFormatter())
ax2.set_xticks(ncore[1::2])
ax2.set_xticklabels([r'$2$',r'$8$',r'$32$',r'$128$',r'$512$'])
ax2.set_yticks([2**0,2**2,2**4,2**6,2**8])
ax2.set_yticklabels([r'$1$',r'$4$',r'$16$',r'$64$',r'$256$'])
# Tight
f.tight_layout()
pos = ax1.get_position()
pos = [pos.x0, pos.y0-0.08, pos.width, pos.height*1.4]
ax1.set_position(pos)
pos = ax2.get_position()
pos = [pos.x0, pos.y0-0.08, pos.width, pos.height*1.4]
ax2.set_position(pos)
ax1.legend([leg1,leg2,leg3,leg4,leg5],['Symtensor (CTF)','Loop Blocks (NumPy)',r'$CC_{1a}/PEPS_a$',r'$CC_{1b}/PEPS_b$',r'$1/N_{core}$'],loc=(0.26,-2.13))

# Save Figure ----------------------------
plt.savefig('strong_scaling.'+ftype,bbox_inches='tight',dpi=dpi)
# Show Figure
plt.show()


==> diagrams/make_plot/scripts/sym_sector_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
import matplotlib as mpl
from matplotlib.ticker import ScalarFormatter, NullFormatter

# Plot Settings ----------------------------
# Figure Size
figure_width = 4.5 # Inches
figure_height = figure_width*1.4 # Inches
# Line Properties
lw = 1 # Line Width
ms = 3 # Marker Size
mpl.rc('lines',linewidth=lw)
mpl.rc('lines',markersize=ms)
# Grid
mpl.rc('axes',axisbelow=True)
mpl.rc('grid',linewidth=lw/2.)
mpl.rc('grid',color='EBEBEB')
mpl.rc('grid',linestyle='-')
# Latex / Font
plt.rc('text',usetex=True)
# Label Sizes
font_size=10
mpl.rc('xtick',labelsize=font_size)
mpl.rc('ytick',labelsize=font_size)
mpl
mpl.rc('xtick', labelsize=font_size)
mpl.rc('ytick', labelsize=font_size)
mpl.rc('axes', titlesize=font_size)
mpl.rc('axes', labelsize=font_size)
mpl.rc('legend', fontsize = font_size)
# Legend Settings
mpl.rc('legend', borderpad = 0.3)
mpl.rc('legend', labelspacing = 0.1)
mpl.rc('legend', handletextpad = 0.2)
mpl.rc('legend', borderaxespad = 0.5)
mpl.rc('legend', columnspacing = 0.)
mpl.rc('legend', handlelength = 1.)
# Color Scheme
colormap = cm.viridis
# Output file parameters
ftype = 'pdf'
dpi = 100

# Create Figure --------------------------
f = plt.figure()
f.set_size_inches(figure_width,figure_height)
ax1= f.add_subplot(311)
ax2= f.add_subplot(312)
ax3= f.add_subplot(313)

# Import Data ----------------------------
ccdata = np.load("cc_data/method_scaling_np_1_no_8_nv_16.npy")
cc_nsym = ccdata[0]
cc_t_dense = ccdata[1]
cc_t_loop = ccdata[2]
cc_t_symtensor = ccdata[3]
tndata = np.load('tn_data/tn_sym_sector_scaling.npz')
contraction = 'mm'
mm_t_dense = tndata[contraction][2,1:]
mm_t_loop = tndata[contraction][1,1:]
mm_t_symtensor = tndata[contraction][0,1:]
contraction = 'heff'
tn_t_dense = tndata[contraction][2,1:]
tn_t_loop = tndata[contraction][1,1:]
tn_t_symtensor = tndata[contraction][0,1:]
tn_nsym = [4,6,8,10,12]

# Plot Results ---------------------------
# MM Results
ax1.plot([4,6,8,10,12], mm_t_dense, '-D',color = colormap(0.2), label='Dense (NumPy)')
ax1.plot([4,6,8,10,12], mm_t_loop, '--^',color = colormap(0.5), label='Loop Blocks (NumPy)')
ax1.plot([4,6,8,10,12], mm_t_symtensor, '-.s',color= colormap(0.8), label='Symtensor (CTF)')
ax1.set_xscale('log',basex=2,subsx=[])
ax1.set_yscale('log',basey=2,subsy=[])
for axis in [ax1.xaxis, ax1.yaxis]:
    axis.set_major_formatter(ScalarFormatter())
    axis.set_minor_formatter(NullFormatter())
ax1.set_ylabel("Time (s)")
#ax1.set_xlabel(r'$G$')
ax1.set_xticks([2,4,8,16])
ax1.set_xticklabels(['','','',''])
ax1.minorticks_off()
ax1.set_yticks([2**-5,2**0,2**5,2**10])
ax1.set_ylim(2**-8,2**12)
ax1.set_yticklabels([r'$1/32$',r'$1$',r'$32$',r'$1024$'])
# CC Results
ax2.plot(cc_nsym, cc_t_dense, '-D',color = colormap(0.2), label='Dense (NumPy)')
ax2.plot(cc_nsym, cc_t_loop, '--^',color = colormap(0.5), label='Loop Blocks (NumPy)')
ax2.plot(cc_nsym, cc_t_symtensor, '-.s',color= colormap(0.8), label='Symtensor (CTF)')
ax2.set_xscale('log',basex=2,subsx=[])
ax2.set_yscale('log',basey=2,subsy=[])
for axis in [ax2.xaxis, ax2.yaxis]:
    axis.set_major_formatter(ScalarFormatter())
    axis.set_minor_formatter(NullFormatter())
ax2.set_ylabel("Time (s)")
#ax2.set_xlabel(r'$G$')
ax2.set_xticks([2,4,8,16])
ax2.set_xticklabels(['','','',''])
ax2.minorticks_off()
ax2.set_yticks([2**-5,2**0,2**5,2**10])
ax2.set_ylim(2**-8,2**12)
ax2.set_yticklabels([r'$1/32$',r'$1$',r'$32$',r'$1024$'])
# TN Results
tn_nsym = [2,4,6,8,10]
ax3.plot([2,3,4,5,6,7,8,9,10], tn_t_dense, '-D',color = colormap(0.2), label='Dense (NumPy)')
ax3.plot([2,3,4,5,6,7,8,9,10], tn_t_loop, '--^',color = colormap(0.5), label='Loop Blocks (NumPy)')
ax3.plot([2,3,4,5,6,7,8,9,10], tn_t_symtensor, '-.s',color= colormap(0.8), label='Symtensor (CTF)')
ax3.set_xscale('log',basex=2,subsx=[])
ax3.set_yscale('log',basey=2,subsy=[])
for axis in [ax3.xaxis, ax3.yaxis]:
    axis.set_major_formatter(ScalarFormatter())
    axis.set_minor_formatter(NullFormatter())
ax3.set_ylabel("Time (s)")
ax3.set_xlabel(r'$G$')
ax3.set_xticks([2,4,8,16])
ax3.set_xticklabels([r'$2$',r'$4$',r'$8$',r'$16$'])
ax3.minorticks_off()
ax3.set_yticks([2**-5,2**0,2**5,2**10])
ax3.set_ylim(2**-8,2**12)
ax3.set_yticklabels([r'$1/32$',r'$1$',r'$32$',r'$1024$'])

# Formatting
ax1.xaxis.grid()
ax1.yaxis.grid()
ax2.xaxis.grid()
ax2.yaxis.grid()
ax3.xaxis.grid()
ax3.yaxis.grid()
f.tight_layout()
pos = ax1.get_position()
h = pos.height*0.9
pos = [pos.x0, pos.y0+0.05, pos.width, h]
ax1.set_position(pos)
pos = ax2.get_position()
pos = [pos.x0, pos.y0+0.09, pos.width, h]
ax2.set_position(pos)
pos = ax3.get_position()
pos = [pos.x0, pos.y0+0.13, pos.width, h]
ax3.set_position(pos)
ax2.legend(loc=(0.29,-1.8))

# Save Figure ----------------------------
plt.savefig('sym_scaling.'+ftype, bbox_inches='tight', dpi=dpi)
# Show figure
plt.show()


==> diagrams/make_plot/scripts/weak_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
import matplotlib as mpl
from matplotlib.ticker import ScalarFormatter, NullFormatter

# Plot Settings ----------------------------
# Figure Size
figure_width = 4.2 # Inches
figure_height = figure_width/1. # Inches
# Line Properties
lw = 1 # Line Width
ms = 3 # Marker Size
mpl.rc('lines',linewidth=lw)
mpl.rc('lines',markersize=ms)
# Grid
mpl.rc('axes',axisbelow=True)
mpl.rc('grid',linewidth=lw/2.)
mpl.rc('grid',color='EBEBEB')
mpl.rc('grid',linestyle='-')
# Latex / Font
plt.rc('text',usetex=True)
# Label Sizes
font_size=10
mpl.rc('xtick',labelsize=font_size)
mpl.rc('ytick',labelsize=font_size)
mpl.rc('xtick', labelsize=font_size)
mpl.rc('ytick', labelsize=font_size)
mpl.rc('axes', titlesize=font_size)
mpl.rc('axes', labelsize=font_size)
mpl.rc('legend', fontsize = font_size)
# Legend Settings
mpl.rc('legend', borderpad = 0.3)
mpl.rc('legend', labelspacing = 0.1)
mpl.rc('legend', handletextpad = 0.2)
mpl.rc('legend', borderaxespad = 0.5)
mpl.rc('legend', columnspacing = 0.)
mpl.rc('legend', handlelength = 1.)
# Color Scheme
colormap = cm.viridis
# Output file parameters
ftype = 'pdf'
dpi = 100

# Create Figure --------------------------
f = plt.figure()
f.set_size_inches(figure_width,figure_height)
ax1 = f.add_subplot(311)
ax2 = f.add_subplot(312)

# Import Data ---------------------------
# Set up data structures
# cc_np
cc1 = np.load('cc_data/ws_ctfmpi_nk_16.npy')
cc2 = np.load('cc_data/ws_ctfmpi_nk_8.npy')
# tn_np
tn_ncore = np.array([64,128,256,512,1024,2048,4096])
tn = np.load('tn_data/tn_weak_scaling.npz')['ctfmpi']

# Plot Results ---------------------------
# CC Results
ax1.plot(cc1[0,:],cc1[1,:],':s',color=colormap(0.3),label='',markersize=ms)
ax1.plot(cc1[0,:],cc1[2,:],':o',color=colormap(0.5),label='',markersize=ms)
ax1.plot(cc1[0,:],cc1[3,:],':^',color=colormap(0.7),label='',markersize=ms)
ax1.plot(cc1[0,:],cc2[1,:],'-s',color=colormap(0.3),label='',markersize=ms)
ax1.plot(cc1[0,:],cc2[2,:],'-o',color=colormap(0.5),label='',markersize=ms)
ax1.plot(cc1[0,:],cc2[3,:],'-^',color=colormap(0.7),label='',markersize=ms)
# TN Results
ax2.plot(tn_ncore,tn[0,:-1],':s',color=colormap(0.3),label='',markersize=ms)
ax2.plot(tn_ncore,tn[1,:-1],'-s',color=colormap(0.3),label='',markersize=ms)
ax2.plot(tn_ncore,tn[2,:-1],':o',color=colormap(0.5),label='',markersize=ms)
ax2.plot(tn_ncore,tn[3,:-1],'-o',color=colormap(0.5),label='',markersize=ms)
ax2.plot(tn_ncore,tn[10,:-1],':^',color=colormap(0.7),label='',markersize=ms)
ax2.plot(tn_ncore,tn[11,:-1],'-^',color=colormap(0.7),label='',markersize=ms)

# Format Plot ----------------------------
# Create legend
leg1, = ax2.plot([0.001,0.002],[1,2],'k:')
leg2, = ax2.plot([0.001,0.002],[1,2],'k-')
leg3, = ax2.plot([0.001,0.002],[1,2],marker='s',color=colormap(0.3))
leg4, = ax2.plot([0.001,0.002],[1,2],marker='o',color=colormap(0.5))
leg5, = ax2.plot([0.001,0.002],[1,2],marker='^',color=colormap(0.7))
#ax2.legend([leg1,leg2,leg3,leg4,leg5],['Few Sym Sectors (a)','Many Sym Sectors (b)',r'$CC_1/MM$',r'$CC_2/MPS$',r'$CC_3/PEPS$'],loc=(0.01,0.02),ncol=2)
# Other formattin
# ax1
ax1.yaxis.grid()
ax1.xaxis.grid()
ax1.set_xscale('log',basex=2)
ax1.set_yscale('log',basey=2)
ax1.set_ylim(2**4,1000)
ax1.set_xlim(53,5000)
ax1.set_ylabel("GFlops/(\# Nodes)")
for axis in [ax1.xaxis, ax1.yaxis]:
    axis.set_major_formatter(ScalarFormatter())
    axis.set_minor_formatter(NullFormatter())
ax1.minorticks_off()
ax1.set_xticks(cc1[0,::2])
ax1.set_xticklabels(['','','',''])
ax1.set_yticks([2**4,2**6,2**8,2**10,2**12])
ax1.set_yticklabels([r'$16$',r'$64$',r'$256$',r'$1024$',r'$4096$'])
# ax2
ax2.yaxis.grid()
ax2.xaxis.grid()
ax2.set_xscale('log',basex=2)
ax2.set_yscale('log',basey=10)
ax2.set_ylim(2**4,1000)
ax2.set_xlim(53,5000)
ax2.set_ylabel("GFlops/(\# Nodes)")
ax2.set_xlabel(r'$N_{core}$')
for axis in [ax2.xaxis, ax2.yaxis]:
    axis.set_major_formatter(ScalarFormatter())
    axis.set_minor_formatter(NullFormatter())
ax2.set_xticks(cc1[0,::2])
ax2.minorticks_off()
ax2.set_xticklabels([r'$64$',r'$256$',r'$1024$',r'$4096$'])
ax2.set_yticks([2**4,2**6,2**8,2**10,2**12])
ax2.set_yticklabels([r'$16$',r'$64$',r'$256$',r'$1024$',r'$4096$'])
# Tight
f.tight_layout()
pos = ax1.get_position()
pos = [pos.x0, pos.y0-0.09, pos.width, pos.height*1.5]
ax1.set_position(pos)
pos = ax2.get_position()
pos = [pos.x0, pos.y0-0.11, pos.width, pos.height*1.5]
ax2.set_position(pos)
ax1.legend([leg3,leg4,leg5,leg1,leg2],[r'$CC_1/MM$',r'$CC_2/MPS$',r'$CC_3/PEPS$','Few Sym Sectors (a)','Many Sym Sectors (b)'],loc=(0.12,-1.9),ncol=2)

# Save Figure ----------------------------
plt.savefig('weak_scaling.'+ftype,bbox_inches='tight',dpi=dpi)
# Show Figure
plt.show()


==> diagrams/make_plot/strong_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams["figure.figsize"] = (14,8)
plt.rcParams["lines.linewidth"] = 3
plt.rcParams["lines.markersize"] = 12
plt.rcParams.update({'font.size': 22})

# TWO types of systems sizes computed

nk, no, nv = 16, 8, 16
#nk, no, nv = 8, 16, 32

folder = 'cc_data/'
datactf = np.load(folder+'ss_cc_ctfmpi_nk_%s_no_%s_nv_%s.npy'%(nk, no, nv)) # CTF-MPI
dataomp = np.load(folder+'ss_cc_ctfomp_nk_%s_no_%s_nv_%s.npy'%(nk, no, nv)) # CTF-OMP
datanp = np.load(folder+'ss_cc_np_nk_%s_no_%s_nv_%s.npy'%(nk, no, nv)) # NUMPY-Loop
databl = np.load(folder+'ss_cc_blas_nk_%s_no_%s_nv_%s.npy'%(nk, no, nv)) # NUMPY-Loop

ncpus = datactf[0] # NUMBER of Cores

plt.plot(datactf[0],datactf[1], '-D',color = '#1b9e77', label="CTF-MPI-1") #TYPE 1 contraction
plt.plot(datactf[0],datactf[2], '--^',color = '#1b9e77',label="CTF-MPI-2") #TYPE 2 contraction
plt.plot(datactf[0],datactf[3], '-.s',color = '#1b9e77', label="CTF-MPI-3") #TYPE 3 contraction

plt.plot(dataomp[0],dataomp[1], '-D',color = '#d95f02', label="CTF-OMP-1")
plt.plot(dataomp[0],dataomp[2], '--^',color = '#d95f02',label="CTF-OMP-2")
plt.plot(dataomp[0],dataomp[3], '-.s',color = '#d95f02', label="CTF-OMP-3")

plt.plot(datanp[0],datanp[1], '-D',color = '#7570b3', label="NUMPY-LOOP-1")
plt.plot(datanp[0],datanp[2], '--^',color = '#7570b3',label="NUMPY-LOOP-2")
plt.plot(datanp[0],datanp[3], '-.s',color = '#7570b3', label="NUMPY-LOOP-3")

plt.plot(databl[0],databl[1], '-D',color = '#8856a7', label="SYM-BLAS-1")
plt.plot(databl[0],databl[2], '--^',color = '#8856a7',label="SYM-BLAS-2")
plt.plot(databl[0],databl[3], '-.s',color = '#8856a7', label="SYM-BLAS-3")

plt.yscale("log")
plt.xscale("log")
plt.xlabel("Number of Cores on KNL (threads or MPI processes)")
plt.ylabel("Time (Seconds)")
plt.legend(ncol=4, frameon=False, fontsize=16)
plt.xticks(ncpus, [str(int(i)) for i in ncpus])
times = [2,4,8,16,32,64,128,256]
plt.yticks(times, [str(int(i)) for i in times])
plt.grid(True)
plt.text(1, 3,"$"+"N_k=%s, N_{occ}=%s, N_{vir}=%s"%(nk, no, nv)+"$")
plt.savefig('ss_cc_nk_%s_no_%s_nv_%s.pdf'%(nk, no, nv), dpi=256)

#plt.show()


==> results/configuration/script_ppn16_N1.sh <==
#!/bin/bash
#----------------------------------------------------


#SBATCH -J ctf_sym_tenspr
#SBATCH -o ctf.sym.ppn16.N1.o%j.out
#SBATCH -e ctf.sym.ppn16.N1.o%j.err
#SBATCH -p normal
#SBATCH -N 1
#SBATCH -n 16
#SBATCH -t 01:00:00
#SBATCH --mail-user solomon2@illinois.edu
#SBATCH --mail-type all

module list
pwd
date

export CTF_PPN=16

export LD_LIBRARY_PATH="/opt/apps/intel18/python2/2.7.15/lib:/opt/apps/libfabric/1.7.0/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/mpi/intel64/lib:/opt/intel/debugger_2018/libipt/intel64/lib:/opt/intel/debugger_2018/iga/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/../tbb/lib/intel64_lin/gcc4.4:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/tbb/lib/intel64/gcc4.7:/opt/intel/compilers_and_libraries_2018.2.199/linux/mkl/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/ipp/lib/intel64:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64:/opt/apps/gcc/6.3.0/lib64:/opt/apps/gcc/6.3.0/lib:/opt/apps/xsede/gsi-openssh-7.5p1b/lib64:/opt/apps/xsede/gsi-openssh-7.5p1b/lib:::/home1/05572/esolomon/work/ctf/lib_shared:/home1/05572/esolomon/work/ctf/lib_python:/opt/intel/compilers_and_libraries_2017.4.196/linux/mkl/lib/intel64-Wl,--no-as-needed:/home1/05572/esolomon/work/ctf/hptt/lib"
export PYTHONPATH="/opt/apps/intel18/impi18_0/python2/2.7.15/lib/python2.7/site-packages:/home1/05572/esolomon/work/ctf/lib_python:/home1/05572/esolomon/work/symtensor"
export OMP_NUM_THREADS=1
ibrun python ./run_ctf.py



==> results/configuration/script_ppn1_N1.sh <==
#!/bin/bash
#----------------------------------------------------


#SBATCH -J ctf_sym_tenspr
#SBATCH -o ctf.sym.ppn1.N1.o%j.out
#SBATCH -e ctf.sym.ppn1.N1.o%j.err
#SBATCH -p normal
#SBATCH -N 1
#SBATCH -n 1
#SBATCH -t 02:30:00
#SBATCH --mail-user solomon2@illinois.edu
#SBATCH --mail-type all

module list
pwd
date

export CTF_PPN=1

export LD_LIBRARY_PATH="/opt/apps/intel18/python2/2.7.15/lib:/opt/apps/libfabric/1.7.0/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/mpi/intel64/lib:/opt/intel/debugger_2018/libipt/intel64/lib:/opt/intel/debugger_2018/iga/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/../tbb/lib/intel64_lin/gcc4.4:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/tbb/lib/intel64/gcc4.7:/opt/intel/compilers_and_libraries_2018.2.199/linux/mkl/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/ipp/lib/intel64:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64:/opt/apps/gcc/6.3.0/lib64:/opt/apps/gcc/6.3.0/lib:/opt/apps/xsede/gsi-openssh-7.5p1b/lib64:/opt/apps/xsede/gsi-openssh-7.5p1b/lib:::/home1/05572/esolomon/work/ctf/lib_shared:/home1/05572/esolomon/work/ctf/lib_python:/opt/intel/compilers_and_libraries_2017.4.196/linux/mkl/lib/intel64-Wl,--no-as-needed:/home1/05572/esolomon/work/ctf/hptt/lib"
export PYTHONPATH="/opt/apps/intel18/impi18_0/python2/2.7.15/lib/python2.7/site-packages:/home1/05572/esolomon/work/ctf/lib_python:/home1/05572/esolomon/work/symtensor"
for t in 1 4 16 64
do
    export OMP_NUM_THREADS=$t
    #ibrun python ./run_np.py
    ibrun python ./run_ctf.py
done



==> results/configuration/script_ppn4_N1.sh <==
#!/bin/bash
#----------------------------------------------------


#SBATCH -J ctf_sym_tenspr
#SBATCH -o ctf.sym.ppn4.N1.o%j.out
#SBATCH -e ctf.sym.ppn4.N1.o%j.err
#SBATCH -p normal
#SBATCH -N 1
#SBATCH -n 4
#SBATCH -t 01:00:00
#SBATCH --mail-user solomon2@illinois.edu
#SBATCH --mail-type all

module list
pwd
date

export CTF_PPN=4

export LD_LIBRARY_PATH="/opt/apps/intel18/python2/2.7.15/lib:/opt/apps/libfabric/1.7.0/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/mpi/intel64/lib:/opt/intel/debugger_2018/libipt/intel64/lib:/opt/intel/debugger_2018/iga/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/../tbb/lib/intel64_lin/gcc4.4:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/tbb/lib/intel64/gcc4.7:/opt/intel/compilers_and_libraries_2018.2.199/linux/mkl/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/ipp/lib/intel64:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64:/opt/apps/gcc/6.3.0/lib64:/opt/apps/gcc/6.3.0/lib:/opt/apps/xsede/gsi-openssh-7.5p1b/lib64:/opt/apps/xsede/gsi-openssh-7.5p1b/lib:::/home1/05572/esolomon/work/ctf/lib_shared:/home1/05572/esolomon/work/ctf/lib_python:/opt/intel/compilers_and_libraries_2017.4.196/linux/mkl/lib/intel64-Wl,--no-as-needed:/home1/05572/esolomon/work/ctf/hptt/lib"
export PYTHONPATH="/opt/apps/intel18/impi18_0/python2/2.7.15/lib/python2.7/site-packages:/home1/05572/esolomon/work/ctf/lib_python:/home1/05572/esolomon/work/symtensor"
export OMP_NUM_THREADS=1
ibrun python ./run_ctf.py



==> results/configuration/script_ppn64_N1.sh <==
#!/bin/bash
#----------------------------------------------------


#SBATCH -J ctf_sym_tenspr
#SBATCH -o ctf.sym.ppn64.N1.o%j.out
#SBATCH -e ctf.sym.ppn64.N1.o%j.err
#SBATCH -p normal
#SBATCH -N 1
#SBATCH -n 64
#SBATCH -t 01:00:00
#SBATCH --mail-user solomon2@illinois.edu
#SBATCH --mail-type all

module list
pwd
date

export CTF_PPN=64

export LD_LIBRARY_PATH="/opt/apps/intel18/python2/2.7.15/lib:/opt/apps/libfabric/1.7.0/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/mpi/intel64/lib:/opt/intel/debugger_2018/libipt/intel64/lib:/opt/intel/debugger_2018/iga/lib:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/../tbb/lib/intel64_lin/gcc4.4:/opt/intel/compilers_and_libraries_2018.2.199/linux/daal/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/tbb/lib/intel64/gcc4.7:/opt/intel/compilers_and_libraries_2018.2.199/linux/mkl/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64_lin:/opt/intel/compilers_and_libraries_2018.2.199/linux/ipp/lib/intel64:/opt/intel/compilers_and_libraries_2018.2.199/linux/compiler/lib/intel64:/opt/apps/gcc/6.3.0/lib64:/opt/apps/gcc/6.3.0/lib:/opt/apps/xsede/gsi-openssh-7.5p1b/lib64:/opt/apps/xsede/gsi-openssh-7.5p1b/lib:::/home1/05572/esolomon/work/ctf/lib_shared:/home1/05572/esolomon/work/ctf/lib_python:/opt/intel/compilers_and_libraries_2017.4.196/linux/mkl/lib/intel64-Wl,--no-as-needed:/home1/05572/esolomon/work/ctf/hptt/lib"
export PYTHONPATH="/opt/apps/intel18/impi18_0/python2/2.7.15/lib/python2.7/site-packages:/home1/05572/esolomon/work/ctf/lib_python:/home1/05572/esolomon/work/symtensor"
export OMP_NUM_THREADS=1
ibrun python ./run_ctf.py


